Measuring the fine structure constant on white dwarf surfaces; uncertainties from continuum placement variations

Searches for variations of fundamental constants require accurate measurement errors. There are several potential sources of errors and quantifying each one accurately is essential. This paper addresses one source of uncertainty relating to measuring the fine structure constant on white dwarf surfaces. Detailed modelling of photospheric absorption lines requires knowing the underlying spectral continuum level. Here we describe the development of a fully automated, objective, and reproducible continuum estimation method, based on fitting cubic splines to carefully selected data regions. Example fits to the Hubble Space Telescope spectrum of the white dwarf G191-B2B are given. We carry out measurements of the fine structure constant using two continuum models. The results show that continuum placement variations result in small systematic shifts in the centroids of narrow photospheric absorption lines which impact significantly on fine structure constant measurements. This effect must therefore be included in the overall error budget of future measurements. Our results also suggest that continuum placement variations should be investigated in other contexts, including fine structure constant measurements in stars other than white dwarfs, quasar absorption line measurements of the fine structure constant, and quasar measurements of cosmological redshift drift.

==> continuum_final.f <==
      module cont_parameters
      integer, parameter :: maxndt=150000
      integer, parameter :: maxnsp=2000
      end module cont_parameters



      program rombint
      use cont_parameters
      implicit none

      double precision lamin(maxndt),intenin(maxndt),errin(maxndt)
      double precision lamf(maxndt),intenf(maxndt),errf(maxndt)
      double precision intenout(maxndt),slop(maxndt),slopf(maxndt)
      double precision hessian(maxnsp,maxnsp),grad(maxnsp)
!      double precision intensel(maxndt),slopsel(maxndt)
      double precision parmsp(maxnsp),parmsp_t(maxnsp),parmsp_m(maxnsp)
      double precision lamsp(maxnsp),parmfsp(maxnsp),lamfsp(maxnsp)
      double precision datstp(30),datchqv(30)

      double precision mean(2)
      double precision contop(maxndt)
      double precision temp,slopthres,chisqv,intentot,sigcut,slopcut
      double precision chisqv_t,chisqv_t1,chisqv_t2,chisqv_m,chisqv_pre
      double precision step,step_t,step_t1,step_t2,delI,chisqv_sft
      double precision conv_wid,chisq_chk,inv_sp,chisq_p
      double precision aicc_v,bic_v,ndt_v,nspf_v
      double precision it_chisq(200)
      integer it_nfit(200)
      integer i,j,k,nsp,nsp_end,nspf,ndt,nfit,nstp,ntmax,ndtrm,plateau
      integer nn
      integer it,maxit,iteration_t,iteration,clip,filenum,merge_k,ios
      integer ngen,ndtf
      logical lstp,lprint,lterminate
      character*23 filename_a,filename_b,filename_c



*     the filename of the spectrum
      open(unit=21, file = 'data/G191.dat', status = 'old')



*     nsp=(wv_ed-wv_ini)/inv_sp is the order of cubic spline
      inv_sp=0.6d0
*     filename parameter
      filenum=1
*     convolution width
      conv_wid=3.d0
*     parameter for identifying emission/absorption lines
      sigcut=3.0d0
*     merge knots parameter
      merge_k=3
*     number to identify plateau
      plateau=10
*     write out the spectrum every iteration
      lprint=.false.

*     iteration_t: the total iteration in this run
      lterminate=.false.
      iteration_t=10
      filename_a='output/cont_all_---.txt'
      filename_b='output/cont_fit_---.txt'
      filename_c='output/cont_prm_---.txt'

      ndt=0
      do i=1,maxndt
        read(21,*,iostat=ios) lamin(i),intenin(i),errin(i)
        if(lamin(i).eq.0.0d0) exit
        ndt=ndt+1
      enddo
      close(21)
*     rescale by its mean value
      intentot=0.0d0
      do i=1,ndt
        intentot=intentot+intenin(i)
      enddo
      do i=1,ndt
        intenin(i)=intenin(i)*dble(ndt)/intentot
        errin(i)=errin(i)*dble(ndt)/intentot
      enddo

*     Calculate the mean value from first, and last 10 points
*     Get the first guess 
      mean(1)=0.0d0
      mean(2)=0.0d0
      nsp_end=abs((lamin(ndt)-lamin(1))/inv_sp+1.0d0)
      do i=1,10
        j=ndt-i+1
        mean(1)=mean(1)+intenin(i)/10.0d0
        mean(2)=mean(2)+intenin(j)/10.0d0
      enddo

      call ct_convolution(lamin,intenin,intenout,slop,ndt,conv_wid,1)
      ntmax=log(dble(nsp_end))/log(2.0d0)+1.0d0
      nsp=1
      nspf=1
      ngen=0
!      ntmax=1
      do k=1,ntmax
        if(k.eq.ntmax) nsp=nsp_end
        delI=(mean(2)-mean(1))/dble(nsp)
        do i=1,nsp+3
          j=i-3
          parmsp(i)=mean(1)+dble(j)*delI
          lamsp(i)=lamin(1)*dble(nsp-j)/dble(nsp)+
     :                       lamin(ndt)*dble(j)/dble(nsp)
        enddo

        if(k.ne.1) then
          call ct_knot_recover(nspf,parmfsp,lamfsp,nsp,parmsp,lamsp)
        endif
        call ct_main(lamin,intenin,errin,intenout,slop,ndt,
     :      lamsp,parmsp,nsp,sigcut,plateau,conv_wid,merge_k,k,
     :      lamf,intenf,errf,ndtf,chisqv_m)

c        if(k.ge.ntmax)then
        if(k.ge.1)then
*         write out the data
          call ct_contlam(contop,nsp,ndt,parmsp,lamsp,lamin)
          ngen=ngen+1
          write (filename_a(17:17), "(I1)") filenum
          write (filename_b(17:17), "(I1)") filenum
          write (filename_c(17:17), "(I1)") filenum
          write (filename_a(18:19), "(I2)") ngen
          write (filename_b(18:19), "(I2)") ngen
          write (filename_c(18:19), "(I2)") ngen
          if(ngen.le.9)then
            filename_a(18:18)='0'
            filename_b(18:18)='0'
            filename_c(18:18)='0'
          endif
          open(unit=22,file=filename_a,status='unknown')
          do i=1,ndt
            write(22,*) lamin(i),intenin(i),
     :       errin(i),slop(i),contop(i),intenout(i)
          enddo
          close(22)
          open(unit=23,file=filename_b,status='unknown')
          do i=1,ndtf
            write(23,*) lamf(i),intenf(i),errf(i)
          enddo
          close(23)
          open(unit=24,file=filename_c,status='unknown')
          do i=1,nsp+3
            write(24,*) lamsp(i),parmsp(i)
          enddo
          close(24)
        endif

        do i=1,nsp+3
          lamfsp(i)=lamsp(i)
          parmfsp(i)=parmsp(i)
        enddo

        nspf=nsp
        ndt_v=dble(ndt)
        nspf_v=dble(nspf+3)
        aicc_v=chisqv_m*ndt_v+2.0d0*nspf_v*ndt_v/(ndt_v-nspf_v-1)
        bic_v=chisqv_m*ndt_v+nspf_v*log(ndt_v)
        write(6,*) '------------- k=',k,'ndt=',ndt,'nsp=',nspf
        write(6,*) 'chisq=',chisqv_m*ndt_v,'AICc=',aicc_v,'BIC=',bic_v

!        nsp=nsp*2
        nn=ntmax-k
        if(nn.gt.0)then
          nsp=nsp_end
          do j=1,nn-1
            nsp=nsp/2
          enddo
        endif

      enddo

      end



      subroutine ct_main(lamin,intenin,errin,inten_c,slopin,ndt,lamsp
     :      ,parmsp,nsp,sigcut,plateau,conv_wid,merge_k,ngen,
     :      lamf,intenf,errf,nfit,chisqv_m)
      use cont_parameters
      implicit none

      double precision lamin(maxndt),intenin(maxndt),errin(maxndt)
      double precision inten_c(maxndt),slopin(maxndt)
      double precision lamsp(maxnsp),parmsp(maxnsp)
      double precision sigcut,conv_wid
      integer ndt,nsp,plateau,merge_k

      double precision lamf(maxndt),intenf(maxndt),errf(maxndt)
      double precision lamspf(maxnsp),parmspf(maxnsp),slopf(maxndt)
      double precision parmsp_t(maxnsp),parmsp_m(maxnsp)
      integer nfit,nspf
      
      double precision hessian(maxnsp,maxnsp),grad(maxnsp)
      double precision chisq_p,chisqv_m,chisq_pre,chisq_it,chisq_chk
      double precision chisqv_sft,chisqv_t,chisqv_t1,chisqv_t2
      double precision step,step_t,step_t1,step_t2
      double precision slopcut
      integer clip,iteration,it,maxit,iteration_t,ntmax
      logical lstp

      integer i,j,k,ngen
      double precision contop(maxndt)
      character*23 filename_a,filename_b,filename_c

      iteration=0
      iteration_t=20
      do i=1,nsp+3
        lamspf(i)=lamsp(i)
        parmspf(i)=parmsp(i)
      enddo
      chisq_it=1.0d10
2001  continue
      iteration=iteration+1

      if(ngen.eq.1000) then
        filename_a='output/cont_all_7--.txt'
        filename_b='output/cont_fit_7--.txt'
        filename_c='output/cont_prm_7--.txt'
        if(iteration.eq.1)then
          do i=1,nsp+3
            write(6,*) ngen,lamsp(i),parmsp(i)
          enddo
        endif
      endif

      if(iteration.eq.1.and.ngen.eq.1) then
        call ct_conv_sel(lamin,intenin,errin,slopin,ndt,
     :         lamf,intenf,slopf,errf,nfit,0.3d0)
        call ct_chisq(lamin,intenin,errin,ndt,
     :                  parmsp,lamsp,nsp,chisq_p)
        call ct_chisq_sel(lamf,intenf,errf,nfit,
     :         parmsp,lamsp,nsp,chisq_p,sigcut)
      else
        slopcut=0.0d0
        call ct_ident_sel(lamin,intenin,slopin,errin,ndt
     :     ,lamf,intenf,errf,nfit,parmsp,lamsp,nsp
     :     ,chisqv_m,sigcut,slopcut,clip,conv_wid,plateau,iteration)
        call ct_ident_sel(lamin,intenin,slopin,errin,ndt
     :     ,lamf,intenf,errf,nfit,parmsp,lamsp,nsp
     :     ,chisqv_m,sigcut,slopcut,clip,conv_wid,plateau,iteration)
      endif
      write(6,"(A23,I6)") 'number of fitting data:',nfit

      nspf=nsp
      call ct_knot_sel(nspf,parmsp,lamsp,
     :         parmspf,lamspf,lamf,intenf,nfit,merge_k)

      maxit=100
      do it=1,maxit
        call ct_deriv(parmspf,lamspf,nspf,hessian,grad,
     :          nfit,lamf,intenf,errf)
        call udchole(hessian,grad,nspf+3,7,nfit)

*       univariate minimisation
        step=1.0d0
        step_t=0.0d0
        step_t1=0.0d0
        step_t2=0.0d0
        chisqv_t1=0.0d0
        chisqv_t2=0.0d0
        chisqv_m=0.0d0
        lstp=.true.
        do i=1,nspf+3
          parmsp_t(i)=parmspf(i)
          parmsp_m(i)=parmspf(i)
        enddo
        ntmax=20
        do i=1,ntmax
*         update continuum parameters
          do j=1,nspf+3
            parmsp_t(j)=parmspf(j)-grad(j)*step_t
          enddo
          call ct_chisq(lamf,intenf,errf,nfit,
     :                  parmsp_t,lamspf,nspf,chisqv_t)
c          datstp(i)=step_t
c          datchqv(i)=chisqv_t
          if(i.eq.1.or.chisqv_t.lt.chisqv_m)then
            chisqv_m=chisqv_t
            do j=1,nspf+3
              parmsp_m(j)=parmsp_t(j)
            enddo
          endif
*         exit routine if ntmax is reached
          if(i.eq.ntmax)then
            do j=1,nspf+3
              parmspf(j)=parmsp_m(j)
            enddo
            goto 1061
          endif
*         update step size
          if(i.le.2)then
            chisqv_t2=chisqv_t1
            step_t2=step_t1
            chisqv_t1=chisqv_t
            step_t1=step_t
            step_t=step_t+step
          else
            if(lstp)then
              if(chisqv_t.lt.chisqv_t1)then
                chisqv_t2=chisqv_t1
                step_t2=step_t1
                chisqv_t1=chisqv_t
                step_t1=step_t
                step_t=step_t+step
              else
*               get the left and right boundary for step
                lstp=.false.
                step=step/2.0d0
                step_t=step_t2+step
              endif
            else
              lstp=.true.
              chisqv_t1=chisqv_t
              step_t1=step_t
              step_t=step_t+step
            endif
          endif
        enddo
1061    continue
        write(6,51) ngen,iteration,it,chisqv_m
        if(it.gt.1) then
          chisqv_sft=abs(1.0d0-chisqv_m/chisq_pre)
          if(chisqv_sft.lt.1.0d-3)goto 1063
        endif
        chisq_pre=chisqv_m
      enddo
1063  continue

      if(ngen.eq.1000)then
        call ct_contlam(contop,nspf,ndt,parmspf,lamspf,lamin)

*     output the function
        write (filename_a(18:19), "(I2)") iteration
        write (filename_b(18:19), "(I2)") iteration
        write (filename_c(18:19), "(I2)") iteration
        if(iteration.le.9)then
          filename_a(18:18)='0'
          filename_b(18:18)='0'
          filename_c(18:18)='0'
        endif
          open(unit=22,file=filename_a,status='unknown')
          do i=1,ndt
            write(22,*) lamin(i),intenin(i),
     :       errin(i),slopin(i),contop(i),inten_c(i)
          enddo
          close(22)

          open(unit=23,file=filename_b,status='unknown')
          do i=1,nfit
            write(23,*) lamf(i),intenf(i),errf(i)
          enddo
          close(23)

          open(unit=24,file=filename_c,status='unknown')
          do i=1,nsp+3
            write(24,*) lamspf(i),parmspf(i)
          enddo
          close(24)
      endif



*     recover all knots
      call ct_knot_recover(nspf,parmspf,lamspf,nsp,parmsp,lamsp)
*     If the stopping criterion reached
      chisq_chk=chisq_it-chisqv_m
      chisq_it=chisqv_m
      if(chisq_chk.gt.1.0d-3.and.iteration.ne.iteration_t)then
        goto 2001
      endif

51    format("knot process:",i2,2x,"iteratation:",i2,2x,
     :            "attemp:",i2,2x,"chisq:",f9.4)

      return
      end




      subroutine ct_deriv(parmsp,lamfsp,nsp,
     :      hessian,grad,ndt,lam,inten,err)
      use cont_parameters
      implicit none

      double precision lam(maxndt),inten(maxndt),err(maxndt)
      double precision hessian(maxnsp,maxnsp),grad(maxnsp)
      double precision parmsp(maxnsp),parmspa(maxnsp),parmspb(maxnsp)
      double precision lamfsp(maxnsp)
      double precision parmspc(maxnsp),parmspd(maxnsp)
      double precision cont(maxndt),conta(maxndt),contb(maxndt)
      double precision contc(maxndt),contd(maxndt)
      double precision chisqa,chisqb,chisqc,chisqd,chisqv,delp
      double precision gradv,hessianv,htmp
      integer nsp,ndt,nmid
      integer i,j,k

*     Find the ``standard delp size''
      do i=1,nsp+3
        parmspa(i)=parmsp(i)
        parmspb(i)=parmsp(i)
        parmspc(i)=parmsp(i)
        parmspd(i)=parmsp(i)
      enddo
      nmid=nsp/2+2
      delp=1.0d-4

*     calculate derivative
      do i=1,nsp+3
        parmspa(i)=parmsp(i)+delp/2.0d0
        parmspb(i)=parmsp(i)-delp/2.0d0
        call ct_contlam(cont,nsp,ndt,parmsp,lamfsp,lam)
        call ct_contlam(conta,nsp,ndt,parmspa,lamfsp,lam)
        call ct_contlam(contb,nsp,ndt,parmspb,lamfsp,lam)
        parmspa(i)=parmsp(i)
        parmspb(i)=parmsp(i)
        gradv=0.0d0
        do j=1,ndt
          gradv=gradv+(cont(j)-inten(j))*(conta(j)-contb(j))
     :         /delp/err(j)/err(j)
        enddo
        grad(i)=gradv
        do j=1,nsp+3
          parmspc(j)=parmsp(j)+delp/2.0d0
          parmspd(j)=parmsp(j)-delp/2.0d0
          call ct_contlam(contc,nsp,ndt,parmspc,lamfsp,lam)
          call ct_contlam(contd,nsp,ndt,parmspd,lamfsp,lam)
          parmspc(j)=parmsp(j)
          parmspd(j)=parmsp(j)
          hessianv=0.0d0
          do k=1,ndt
            htmp=(conta(k)-contb(k))*(contc(k)-contd(k))/delp/delp
            hessianv=hessianv+htmp/err(j)/err(j)
          enddo
          hessian(i,j)=hessianv
        enddo
      enddo
      return
      end





      subroutine ct_knot_recover(nspf,parmfsp,lamfsp,nsp,parmsp,lamsp)
      use cont_parameters
      implicit none
      double precision parmsp(maxnsp),parmfsp(maxnsp)
      double precision lamsp(maxnsp),lamfsp(maxnsp)
      double precision lamndt(maxndt),parmndt(maxndt)
      double precision lamini,lamend
      integer nknot(maxnsp)
      integer nsp,nspf,ndt,ndthres
      integer i,j,k,nk,nn,nx,nsprm

      do i=1,nsp+3
        lamndt(i)=lamsp(i)
        parmndt(i)=0.0d0
      enddo
      call ct_contlam(parmndt,nspf,nsp+3,parmfsp,lamfsp,lamndt)
      do i=1,nsp+3
        parmsp(i)=parmndt(i)
      enddo

      return
      end






      subroutine ct_knot_sel(nsp,parmsp,lamsp,
     :                parmfsp,lamfsp,lamf,intenf,ndt,merge_k)
      use cont_parameters
      implicit none

      double precision lamf(maxndt),intenf(maxndt)
      double precision parmsp(maxnsp),parmfsp(maxnsp)
      double precision lamsp(maxnsp),lamfsp(maxnsp)
      integer nknot(maxnsp)
      integer nsp,ndt,ndthres,merge_k
      integer i,j,k,nk,nn,nx,nsprm

      do i=1,nsp
        nknot(i)=0
      enddo
      do i=1,nsp+3
        lamfsp(i)=lamsp(i)
        parmfsp(i)=parmsp(i)
      enddo
      nk=0
      nn=1
      do i=1,ndt
        if(lamf(i).ge.lamfsp(nn+3))then
          nx=0
          do j=1,nsp-nn
            if(lamf(i).ge.lamfsp(nn+j+2)) then
              nx=nx+1
            endif
          enddo
          nn=nn+nx
        endif
        nknot(nn)=nknot(nn)+1
      enddo

      ndthres=ndt/nsp/merge_k
*      ndthres=ndt/nsp/3
*      ndthres=5
      nsprm=0
      do i=1,nsp
        if(nknot(i-nsprm).le.ndthres)then
          if(i.eq.1)then
            nknot(2)=nknot(2)+nknot(1)
            do j=1,nsp-1
              nknot(j)=nknot(j+1)
              lamfsp(j+3)=lamfsp(j+4)
              parmfsp(j+3)=parmfsp(j+4)
            enddo
          elseif(i.eq.nsp)then
            nknot(i-nsprm-1)=nknot(i-nsprm-1)+nknot(i-nsprm)
            lamfsp(i-nsprm+2)=lamfsp(i-nsprm+3)
            parmfsp(i-nsprm+2)=parmfsp(i-nsprm+3)
          elseif(nknot(i-nsprm-1).gt.nknot(i-nsprm+1))then
            nknot(i-nsprm+1)=nknot(i-nsprm+1)+nknot(i-nsprm)
            do j=i-nsprm,nsp-nsprm-1
              nknot(j)=nknot(j+1)
              lamfsp(j+3)=lamfsp(j+4)
              parmfsp(j+3)=parmfsp(j+4)
            enddo
          else
            nknot(i-nsprm-1)=nknot(i-nsprm-1)+nknot(i-nsprm)
            do j=i-nsprm,nsp-nsprm-1
              nknot(j)=nknot(j+1)
              lamfsp(j+2)=lamfsp(j+3)
              parmfsp(j+2)=parmfsp(j+3)
            enddo
            lamfsp(nsp-nsprm+2)=lamfsp(nsp-nsprm+3)
            parmfsp(nsp-nsprm+2)=parmfsp(nsp-nsprm+3)
          endif
          nsprm=nsprm+1
        endif
      enddo
      nsp=nsp-nsprm
      if(nsprm.ne.0) then
        write(6,*) 'number of knot from',nsp+nsprm,'reduces to',nsp
      else
        write(6,*) 'number of knot:',nsp
      endif
      return
      end





      subroutine ct_convolution(lamin,intenin,intenout,
     :        slop,ndt,width,cmode)
      use cont_parameters
      implicit none

      integer, parameter :: n_ext=10
      double precision lamin(maxndt),intenin(maxndt),intenout(maxndt)
      double precision slop(maxndt)
      double precision lam_ext(n_ext*maxndt),inten_ext(n_ext*maxndt)
      double precision inten_conv(n_ext*maxndt)
      double precision width,interval,loginv,sig2
      double precision facl,facr,dlam,expv,top,bot
      integer ndt_ext,cmode,nrang,i,j,k,ndt

*     use interpolation to increase data points
      ndt_ext=(ndt-1)*n_ext+1
      do i=1,ndt_ext
        j=(i-1)/n_ext
        if(j.le.0) j=0
        if(j.ge.ndt-1) j=ndt-2
        k=(i-1)-j*n_ext
        facr=dble(k)/dble(n_ext)
        facl=1.0d0-facr
        lam_ext(i)=lamin(j+1)*facl+lamin(j+2)*facr
        inten_ext(i)=intenin(j+1)*facl+intenin(j+2)*facr
      enddo

*     convolution start
      nrang=5*width*n_ext
      do i=1,ndt_ext
        top=0.0d0
        bot=0.0d0
        if(cmode.eq.1)then
          interval=(lamin(ndt)-lamin(1))*width/dble(ndt)
        else
          loginv=(log(lamin(ndt))-log(lamin(1)))/dble(ndt-1)
          interval=width*abs(lam_ext(i)*(exp(loginv)-1.0d0))
        endif
        sig2=2.0d0*interval*interval
        do j=-nrang,nrang
          k=i+j
          if(k.ge.1.and.k.le.ndt_ext)then
            dlam=lam_ext(k)-lam_ext(i)
            expv=exp(-dlam*dlam/sig2)
            top=top+inten_ext(k)*expv
            bot=bot+expv
          endif
        enddo
        inten_conv(i)=top/bot
      enddo

*     returning values
      do i=1,ndt
        j=(i-1)*n_ext+1
        intenout(i)=inten_conv(j)
        if(i.eq.1)then
          slop(i)=(inten_conv(j+1)-inten_conv(j))/
     :        (lam_ext(j+1)-lam_ext(j))
        elseif(i.eq.ndt)then
          slop(i)=(inten_conv(j)-inten_conv(j-1))/
     :        (lam_ext(j)-lam_ext(j-1))
        else
          slop(i)=(inten_conv(j+1)-inten_conv(j-1))/
     :        (lam_ext(j+1)-lam_ext(j-1))
        endif
      enddo

      return
      end





!      subroutine ct_sort(arrin,arrout,ndt,vthres,thres)
!      integer, parameter :: maxndt=100000
!      double precision arrin(maxndt),arrout(maxndt)
!      double precision temp,vthres,thres
!      integer i,j,ndt,nthres
!      do i=1,ndt
!        arrout(i)=arrin(i)
!      enddo
!      do i=1,ndt-1
!        do j=1,ndt-i
!          if(abs(arrout(j)).lt.abs(arrout(j+1)))then
!            temp=arrout(j)
!            arrout(j)=arrout(j+1)
!            arrout(j+1)=temp
!          endif
!        enddo
!      enddo
!      nthres=ndt*thres
!      vthres=arrout(nthres)
!      return
!      end





      subroutine ct_chisq(lamf,intenf,errf,ndtf,
     :     parmsp,lamfsp,nsp,chisqv)
      use cont_parameters
      implicit none

      double precision lamf(maxndt),intenf(maxndt),errf(maxndt)
      double precision contf(maxndt)
      double precision parmsp(maxnsp),lamfsp(maxnsp)
      double precision chisqv,chisq
      integer i,j,ndtf,nsp,nthres

      call ct_contlam(contf,nsp,ndtf,parmsp,lamfsp,lamf)
      chisq=0.0d0
      do i=1,ndtf
        chisq=chisq+(contf(i)-intenf(i))**2.0d0/errf(i)/errf(i)/2.0d0
      enddo
      chisqv=chisq/dble(ndtf)

      return
      end





      subroutine ct_conv_sel(lamin,intenin,errin,slopin,nin,
     :        lamout,intenout,slopout,errout,nout,thres)
      use cont_parameters
      implicit none

*     lrmpos: the position of the removed data points
      integer nin,nout
      double precision lamin(maxndt),lamout(maxndt)
      double precision intenin(maxndt),intenout(maxndt)
      double precision slopin(maxndt),slopout(maxndt)
      double precision errin(maxndt),errout(maxndt)
      double precision thres

      double precision sortarr(maxndt)
      double precision vthres,temp
      integer i,j,nthres,nrep,ncut

*     drop data if less than "ncut" continuous points
      ncut=2

      do i=1,nin
        sortarr(i)=slopin(i)
      enddo
      do i=1,nin-1
        do j=1,nin-i
          if(abs(sortarr(j)).lt.abs(sortarr(j+1)))then
            temp=sortarr(j)
            sortarr(j)=sortarr(j+1)
            sortarr(j+1)=temp
          endif
        enddo
      enddo
      nthres=nin*thres
      vthres=abs(sortarr(nthres))

*     data selection
      nrep=0
      nout=0
      do i=1,nin
        if(abs(slopin(i)).le.vthres) then
          nrep=nrep+1
          nout=nout+1
          lamout(nout)=lamin(i)
          intenout(nout)=intenin(i)
          errout(nout)=errin(i)
          slopout(nout)=slopin(i)
        else
c          if(nrep.gt.0.and.nrep.le.ncut) nout=nout-nrep
          nrep=0
        endif
      enddo

      return
      end





      subroutine ct_chisq_sel(lamf,intenf,errf,ndtf,
     :           parmsp,lamfsp,nsp,chisq_p,sigcut)
      use cont_parameters
      implicit none

*     lrmpos: the position of the removed data points
      double precision lamf(maxndt),intenf(maxndt),errf(maxndt)
      double precision contf(maxndt)
      double precision parmsp(maxnsp),chisqrm(maxnsp),lamfsp(maxnsp)
      double precision chisq,chisq_p,chisqv_c,sigcut,temp
      integer lcheck(maxndt)
      integer i,j,k,ndt,nthres,ndtrm,tempint,nr,nsp,ndtf

      chisqv_c=chisq_p*sigcut*sigcut
      call ct_contlam(contf,nsp,ndtf,parmsp,lamfsp,lamf)

      do i=1,ndtf
        lcheck(i)=0
      enddo

      ndtrm=0
      do i=1,ndtf
        chisq=(contf(i)-intenf(i))**2.0d0/errf(i)/errf(i)
        if(chisq.gt.chisqv_c)then
          ndtrm=ndtrm+1
          lcheck(i)=1
        endif
      enddo

      nr=0
      do i=1,ndtf
        if(lcheck(i).eq.0) then
          nr=nr+1
          lamf(nr)=lamf(i)
          intenf(nr)=intenf(i)
          errf(nr)=errf(i)
        endif
      enddo
      if(nr.ne.ndtf-ndtrm) then
        write(6,*) 'Number of removed data wrong'
        stop
      endif
      ndtf=ndtf-ndtrm
      return
      end





      subroutine ct_ident_sel(lamin,intenin,slopin,errin,ndt
     :     ,lamf,intenf,errf,ndtf,parmsp,lamfsp,nsp
     :     ,chisqv,sigcut,slopavg,clip,cwid,plateau,iteration)
      use cont_parameters
      implicit none

*     clip: style of clipping 0 -> two sides, 1 -> lower side
      double precision lamin(maxndt),intenin(maxndt),errin(maxndt)
      double precision slopin(maxndt)
      double precision lamf(maxndt),intenf(maxndt),errf(maxndt)
      double precision parmsp(maxnsp),lamfsp(maxnsp)
      double precision chisqv,sigcut,slopavg,cwid
      integer ndt,ndtf,nsp,clip,cwint,plateau

      integer lcheck(maxndt),lparm(maxnsp)
      integer i,j,k,nthres,ndtrm,tempint,nup,nlow,nreg,iteration
      double precision contin(maxndt),chisq_arr(maxndt)
      double precision wv_reg(maxndt),inten_reg(maxndt),err_reg(maxndt)
      double precision wv_sum,inten_sum,weight_sum,wv_mean,inten_mean
      double precision slope_reg,slope_err,slope_reg_chk
      double precision chisq_thres,chisq_this,chisq_l
      double precision sloptot,slopcut
      double precision temp,weight,top,bot
      logical line

      clip=0
      nup=0
c      chisqv=0.4d0
      cwint=cwid
      slopcut=slopavg
      chisq_thres=chisqv*sigcut*sigcut
      call ct_contlam(contin,nsp,ndt,parmsp,lamfsp,lamin)
      do i=1,ndt
        lcheck(i)=0
        temp=(intenin(i)-contin(i))/errin(i)
        chisq_arr(i)=temp*temp/2.0d0
      enddo

      do i=1,ndt
        chisq_this=chisq_arr(i)
        if(i.le.nup) goto 2015
        if(chisq_this.gt.chisq_thres)then
*         absorption line
          line=(intenin(i).lt.contin(i).and.(clip.eq.1.or.clip.eq.0))
          if(line)then
*           left bound of this line
            lcheck(i)=1
            do j=1,i-1
              k=i-j
              if(j.gt.cwint)then
                if(slopin(k).gt.0.0d0) goto 2011
                chisq_l=chisq_arr(k)
                if(abs(slopin(k)).lt.slopavg.and.chisq_l.le.chisqv)
     :              goto 2011
                if(abs(slopin(k)).lt.slopcut.and.
     :             intenin(k).gt.contin(k)) goto 2011
              endif
              lcheck(k)=1
              nlow=k
            enddo
2011        continue
*           right bound of this line
            do j=1,ndt-i
              k=i+j
              if(j.gt.cwint)then
                if(slopin(k).lt.0.0d0) goto 2012
                chisq_l=chisq_arr(k)
                if(abs(slopin(k)).lt.slopavg.and.chisq_l.le.chisqv)
     :              goto 2012
                if(abs(slopin(k)).lt.slopcut.and.
     :             intenin(k).gt.contin(k)) goto 2012
              endif
              lcheck(k)=1
              nup=k
            enddo
2012        continue
          endif

*         emission line
*         lcheck: 0-continuum; 1-emission/absorption 
          line=(intenin(i).gt.contin(i).and.(clip.eq.2.or.clip.eq.0))
          if(line)then
*           left bound of this line
            lcheck(i)=1
            do j=1,i-1
              k=i-j
              if(j.gt.cwint)then
                if(slopin(k).lt.0.0d0) goto 2013
                chisq_l=chisq_arr(k)
                if(abs(slopin(k)).lt.slopavg.and.chisq_l.le.chisqv)
     :              goto 2013
                if(abs(slopin(k)).lt.slopcut.and.
     :             intenin(k).lt.contin(k)) goto 2013
              endif
              lcheck(k)=1
            enddo
2013        continue
*           right bound of this line
            do j=1,ndt-i
              k=i+j
              if(j.gt.cwint)then
                if(slopin(k).gt.0.0d0) goto 2014
                chisq_l=chisq_arr(k)
                if(abs(slopin(k)).lt.slopavg.and.chisq_l.le.chisqv)
     :              goto 2014
                if(abs(slopin(k)).lt.slopcut.and.
     :             intenin(k).lt.contin(k)) goto 2014
              endif
              lcheck(k)=1
              nup=k
            enddo
2014        continue
          endif
        endif
2015    continue
      enddo

      ndtrm=0
      sloptot=0.0d0
      do i=1,ndt
        j=i-ndtrm
        lamf(j)=lamin(i)
        intenf(j)=intenin(i)
        errf(j)=errin(i)
        if(lcheck(i).eq.1) ndtrm=ndtrm+1
        if(lcheck(i).eq.0) sloptot=sloptot+slopin(i)**2.0d0
      enddo
      ndtf=ndt-ndtrm

*     pick up data points for ``fake emission profile''
      if(slopavg.gt.0.0d0)then
*     PART 1: if there is no data point in any interval -> pick up small slope + (intensity>continuum)
*     This part doesn't pick up any data point, so this is useless in the current code!!!
        k=1
        do i=1,nsp
          lparm(i)=0
        enddo
        do i=1,ndtf
2016      continue
          if(lamf(i).le.lamfsp(k+3))then
            lparm(k)=lparm(k)+1
          else
            k=k+1
            goto 2016
          endif
        enddo

        do i=1,nsp
          if(lparm(i).eq.0)then
            do j=1,ndt
              if(lamin(j).gt.lamfsp(i+2).and.lamin(j).le.lamfsp(i+3)
     :          .and.abs(slopin(j)).lt.slopavg
     :          .and.intenin(j).gt.contin(j))then
                lcheck(j)=0
              endif
            enddo
          endif
        enddo

*       PART 2: data points significantly deviate from the continuum -> continuum fitting curve "hit" the "wall" (absorption wing)
        nreg=0
        do i=1,ndt
          if(lcheck(i).eq.0)then
            nreg=nreg+1
          else
*           15 continuous data points -> calculate the slope and its uncertainty
            if(nreg.ge.15)then
              wv_sum=0.0d0
              inten_sum=0.0d0
              weight_sum=0.0d0
              do j=1,nreg
                k=i+j-nreg-1
                wv_reg(j)=lamin(k)
                inten_reg(j)=intenin(k)/contin(k)
                err_reg(j)=errin(k)/contin(k)
                weight=1.0d0/err_reg(j)/err_reg(j)
                wv_sum=wv_sum+wv_reg(j)*weight
                inten_sum=inten_sum+inten_reg(j)*weight
                weight_sum=weight_sum+weight
              enddo
              wv_mean=wv_sum/weight_sum
              inten_mean=inten_sum/weight_sum
              top=0.0d0
              bot=0.0d0
              do j=1,nreg
                weight=1.0d0/err_reg(j)/err_reg(j)
                top=top+(wv_reg(j)-wv_mean)*
     :               (inten_reg(j)-inten_mean)*weight
                bot=bot+(wv_reg(j)-wv_mean)**2*weight
              enddo
              slope_reg=top/bot
              slope_err=sqrt(1.0d0/bot)
              slope_reg_chk=4.0d0*slope_err
              if(slope_reg_chk.lt.abs(slope_reg))then
                do j=1,nreg
                  k=i+j-nreg-1
                  lcheck(k)=1
                enddo
              endif
            endif
            nreg=0
          endif
        enddo

*       PART 3: continuously higher than continuum with small slope -> true continuum
        k=0
        do i=1,ndt
          if(intenin(i).gt.contin(i).and.abs(slopin(i)).lt.slopavg
     :         .and.lcheck(i).eq.1)then
            k=k+1
          else
            if(k.gt.plateau)then
              do j=1,k
                lcheck(i-j)=0
              enddo
            endif
            k=0
          endif
        enddo

        ndtrm=0
        sloptot=0.0d0
        do i=1,ndt
          j=i-ndtrm
          lamf(j)=lamin(i)
          intenf(j)=intenin(i)
          errf(j)=errin(i)
          if(lcheck(i).eq.1) ndtrm=ndtrm+1
          if(lcheck(i).eq.0) sloptot=sloptot+slopin(i)**2.0d0
        enddo
        ndtf=ndt-ndtrm
      endif

      slopavg=sqrt(sloptot/dble(ndtf))
      return
      end





      subroutine ct_random_test(lamin,intenin,errin,ndt
     :     ,lamf,intenf,errf,ndtf,parmsp,lamfsp,nsp,ncut)
      use cont_parameters
      implicit none

*     lrmpos: the position of the removed data points
      double precision lamin(maxndt),intenin(maxndt),errin(maxndt)
      double precision lamf(maxndt),intenf(maxndt),errf(maxndt)
      double precision contin(maxndt),parmsp(maxnsp),lamfsp(maxnsp)
      integer ncut,ndtf
      double precision temp
      integer lrmpos(maxndt)
      integer i,j,k,ndt,nthres,ndtrm,tempint,nr,nsp
      integer nlow

      do i=1,ndt
        lrmpos(i)=0
      enddo

      call ct_contlam(contin,nsp,ndt,parmsp,lamfsp,lamin)
      nlow=0
      ndtrm=0
      do i=1,ndt
        temp=intenin(i)-contin(i)
        if(temp.lt.0.0d0)then
          nlow=nlow+1
        endif
        if(temp.gt.0.0d0.or.i.eq.ndt)then
          if(nlow.ge.ncut)then
            do j=1,nlow
              ndtrm=ndtrm+1
              lrmpos(ndtrm)=i+j-nlow-1
            enddo
          endif
          nlow=0
        endif
      enddo

      nr=0
      do i=1,ndt
        if(i.eq.lrmpos(nr+1)) then
          nr=nr+1
        else
          j=i-nr
          lamf(j)=lamin(i)
          intenf(j)=intenin(i)
          errf(j)=errin(i)
        endif
      enddo
      ndtf=ndt-ndtrm
      return
      end




      subroutine ct_contlam(contop,nsp,ndt,parmsp,lamsp,lam)
*     y_i = a + b lamx + c lamx^2 + d lamx^3 and 0<lamx<1
      use cont_parameters
      implicit none

      double precision contop(maxndt),lam(maxndt)
      double precision lamsp(maxnsp),parmsp(maxnsp)
      double precision ysp(maxnsp),bsp(maxnsp),csp(maxnsp),dsp(maxnsp)
      integer nsp,ndt
      integer i,j,k,nthis,npre,ndsp
      double precision lamx

      do i=1,nsp+3
        ysp(i)=parmsp(i)
        j=i-3
      enddo

      call spline(lamsp,ysp,bsp,csp,dsp,nsp+3)
      
      nthis=1
      do i=1,ndt
        if(lam(i).ge.lamsp(nthis+1))then
          do j=nthis,nsp+3
            if(lam(i).lt.lamsp(j))then
              nthis=j-1
              goto 1062
            endif
          enddo
        endif
1062    continue
        if(nthis.ge.nsp+3) nthis=nsp+2
        lamx=lam(i)-lamsp(nthis)
        contop(i)=parmsp(nthis)+
     :     lamx*(bsp(nthis)+lamx*(csp(nthis)+lamx*dsp(nthis)))
      enddo

      return
      end
      




      subroutine udchole(aa,bb,n,nopt,npts)
*     replaced since glen neither used nor set here
*
*     CHOLEsky decomposition of positive definite symmetric matrix
*	       to solve Ax = b.
*
      implicit none
*     rfc 16.3.95: general tidyup to remove most branches, and to
*     indent loops so can see where they finish
*     ajc 6-jul-93  length of gradient vector
*     real glen
      INTEGER, PARAMETER :: maxnsp=2000
      integer n,nopt,npts
      double precision aa(maxnsp,maxnsp),bb(maxnsp)
*     local arrays
      double precision a(maxnsp,maxnsp),b(maxnsp)
      double precision sum,lmax,lmin,scf(maxnsp)
      double precision l(maxnsp,maxnsp),y(maxnsp)
      double precision  cc(maxnsp)
*     local variables
      integer i,ic,ir,il,it,iu,j,jj,k,kk
      integer nsave
      double precision  aveigv,offset
      integer isod
*
c     Remove rows and columns of zeros corresponding
c     to constrained parameters
      nsave=n
      isod=1
      if(nopt.le.0) then
c       no constrained parameters if nopt zero or negative
        do ir=1,n
          b(ir)=bb(ir)
          do il=1,n
            a(il,ir)=aa(il,ir)
          end do
        end do
        goto 50
      endif
      jj=1
      do it=1,n
*       ajc 5-dec-91  do not include fixed values in the hessian
!        if ( varythis( it, ipind ) ) then
          kk=1
          b(jj)=bb(it)
          do iu=1,n
!            if ( varythis( iu, ipind ) ) then
              a(kk,jj)=aa(iu,it)
              kk=kk+1
!            endif
          end do
          jj=jj+1
!        end if
      end do
      n=jj-1
*     rescale Hessian and gradient vector
 50   continue
      do i=1,n
        scf(i)=dsqrt(a(i,i))
      end do
      do j=1,n
        b(j)=b(j)/scf(j)
        cc(j)=b(j)
        do i=1,n
          a(i,j)=a(i,j)/(scf(i)*scf(j))
        end do
      end do
      if(isod.eq.1) then
        do i=1,n
* ajc 6-jul-93  this seems to be where unity is added to the diagonal if
*               the solution is ill-conditioned
*               change it now so that instead of 1 it is the maximum of
*               1 and the length of the gradient vector - allows faster
*               convergence with a bit of luck (?)
          a(i,i)=a(i,i)+1.0d0
*	  that looks like another idea that failed, so:
*	  a(i,i) = a(i,i) + min( 1.0, glen )
        end do
      endif
*     offending equations now gone
      l(1,1)=dsqrt(a(1,1))
      do k=2,n
        do j=1,k-1
          sum=a(k,j)
          if(j.ne.1) then
            do i=1,j-1
              sum=sum-l(k,i)*l(j,i)
            end do
          end if
          l(k,j)=sum/l(j,j)
        end do
        sum=a(k,k)
        do i=1,k-1
          sum=sum-l(k,i)*l(k,i)
        end do
        if(sum.le.0.d0) then
          aveigv=a(1,1)
          do i=2,n
            aveigv=aveigv+a(i,i)
          end do
c     ***       max eigenvalue < trace
          offset=aveigv*1.0d-15
          do i=1,n
            a(i,i)=a(i,i)+offset
          end do
          write(6,*)' WARNING - ill-conditioned matrix in UDCHOLE'
          write(6,*)' Offset added to diagonal =',offset
          goto 50
        endif
        l(k,k)=dsqrt(sum)
      end do
      lmax=l(1,1)
      lmin=l(1,1)
      do j=1,n
        lmax=max(lmax,l(j,j))
        lmin=min(lmin,l(j,j))
      end do
      lmax=lmax/lmin
      lmax=lmax*lmax
c     ***   solve Ly = b
      y(1)=b(1)/l(1,1)
      do i=2,n
        sum=b(i)
        do k=1,i-1
          sum=sum-l(i,k)*y(k)
        end do
        y(i)=sum/l(i,i)
      end do
c     ***   solve L(T)x = y
      b(n)=y(n)/l(n,n)
      do i=n-1,1,-1
        sum=y(i)
        do k=i+1,n
          sum=sum-l(k,i)*b(k)
        end do
        b(i)=sum/l(i,i)
      end do
c     ***   now rescale back solution
      sum=0.0d0
      do i=1,n
        sum=sum+cc(i)*b(i)
        b(i)=b(i)/scf(i)
      end do
      sum=sum/dfloat(npts)
      if(nopt.le.0)then
c       unconstrained parameters
        do ir=1,nsave
          bb(ir)=b(ir)
        end do
       else
c       constrained parameters
        ic=1
        do ir=1,nsave
!          if ( varythis ( ir, ipind ) ) then
            bb(ir)=b(ic)
            ic=ic+1
!          end if
!          if(.not.varythis(ir,ipind)) bb(ir)=0.0d0
        end do
      end if
      n=nsave
      return
      end





      subroutine spline(x, y, b, c, d, n)
!======================================================================
!  Calculate the coefficients b(i), c(i), and d(i), i=1,2,...,n
!  for cubic spline interpolation
!  s(x) = y(i) + b(i)*(x-x(i)) + c(i)*(x-x(i))**2 + d(i)*(x-x(i))**3
!  for  x(i) <= x <= x(i+1)
!  Alex G: January 2010
!----------------------------------------------------------------------
!  input..
!  x = the arrays of data abscissas (in strictly increasing order)
!  y = the arrays of data ordinates
!  n = size of the arrays xi() and yi() (n>=2)
!  output..
!  b, c, d  = arrays of spline coefficients
!  comments ...
!  spline.f90 program is based on fortran version of program spline.f
!  the accompanying function fspline can be used for interpolation
!======================================================================
      implicit none
      integer, parameter :: maxnsp=2000
      integer n
      double precision x(maxnsp), y(maxnsp), b(maxnsp)
      double precision c(maxnsp), d(maxnsp)
      integer i, j, gap
      double precision h

      gap = n-1
! check input
      if ( n < 2 ) return
      if ( n < 3 ) then
        b(1) = (y(2)-y(1))/(x(2)-x(1))   ! linear interpolation
        c(1) = 0.
        d(1) = 0.
        b(2) = b(1)
        c(2) = 0.
        d(2) = 0.
        return
      end if
!
! step 1: preparation
!
      d(1) = x(2) - x(1)
      c(2) = (y(2) - y(1))/d(1)
      do i = 2, gap
        d(i) = x(i+1) - x(i)
        b(i) = 2.0*(d(i-1) + d(i))
        c(i+1) = (y(i+1) - y(i))/d(i)
        c(i) = c(i+1) - c(i)
      end do
!
! step 2: end conditions 
!
      b(1) = -d(1)
      b(n) = -d(n-1)
      c(1) = 0.0
      c(n) = 0.0
      if(n /= 3) then
        c(1) = c(3)/(x(4)-x(2)) - c(2)/(x(3)-x(1))
        c(n) = c(n-1)/(x(n)-x(n-2)) - c(n-2)/(x(n-1)-x(n-3))
        c(1) = c(1)*d(1)**2/(x(4)-x(1))
        c(n) = -c(n)*d(n-1)**2/(x(n)-x(n-3))
      end if
!
! step 3: forward elimination 
!
      do i = 2, n
        h = d(i-1)/b(i-1)
        b(i) = b(i) - h*d(i-1)
        c(i) = c(i) - h*c(i-1)
      end do
!
! step 4: back substitution
!
      c(n) = c(n)/b(n)
      do j = 1, gap
        i = n-j
        c(i) = (c(i) - d(i)*c(i+1))/b(i)
      end do
!
! step 5: compute spline coefficients
!
      b(n) = (y(n) - y(gap))/d(gap) + d(gap)*(c(gap) + 2.0*c(n))
      do i = 1, gap
        b(i) = (y(i+1) - y(i))/d(i) - d(i)*(c(i+1) + 2.0*c(i))
        d(i) = (c(i+1) - c(i))/d(i)
        c(i) = 3.*c(i)
      end do
      c(n) = 3.0*c(n)
      d(n) = d(n-1)
      end









